Graph states and local unitary transformations beyond local Clifford operations

Graph states are quantum states that can be described by a stabilizer formalism and play an important role in quantum information processing. We consider the action of local unitary operations on graph states and hypergraph states. We focus on non-Clifford operations and find for certain transformations a graphical description in terms of weighted hypergraphs. This leads to the indentification of hypergraph states that are locally equivalent to graph states. Moreover, we present a systematic way to construct pairs of graph states which are equivalent under local unitary operations, but not equivalent under local Clifford operations. This generates counterexamples to a conjecture known as LU-LC conjecture. So far, the only counterexamples to this conjecture were found by random search. Our method reproduces the smallest known counterexample as a special case and provides a physical interpretation.

==> lulc-27-calculation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    124739,       2912]
NotebookOptionsPosition[    123179,       2860]
NotebookOutlinePosition[    123772,       2882]
CellTagsIndexPosition[    123729,       2879]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "calculation", " ", "for", " ", "the", 
    " ", "paper"}], "                                                      ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Graph", " ", "states", " ", "and", " ", "local", " ", "unitary", " ", 
    "transformations", " ", "beyond", " ", "local", " ", "Clifford", " ", 
    "operations"}], "          ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"by", " ", 
    RowBox[{"N", ".", " ", "Tsimakuridze"}], " ", "and", " ", 
    RowBox[{"O", ".", " ", "G\[UDoubleDot]hne"}]}], 
   "                                                          ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "It", " ", "proves", " ", "the", " ", "equivalence", " ", "under", " ", 
    "local", " ", "complementation", " ", "of", " ", "two", " ", "graphs", 
    " ", "with", " ", "27", " ", 
    RowBox[{"vertices", "."}]}], "   ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "c", ")"}], " ", 
     RowBox[{"N", ".", " ", "Tsimakuridze"}]}], ",", " ", 
    RowBox[{"O", ".", " ", "G\[UDoubleDot]hne"}], ",", " ", 
    RowBox[{"November", " ", "2016"}]}], 
   "                                             ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.68838577012595*^9, 3.6883860014798937`*^9}, {
  3.6883954969379272`*^9, 3.688395504914365*^9}, {3.6883958728416853`*^9, 
  3.6883958806949253`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"These", " ", "are", " ", "some", " ", "some", " ", "basic", " ", 
    RowBox[{"definitions", ".", " ", "Evaluate"}], " ", "this", " ", "cell", 
    " ", "and", " ", "scroll", " ", 
    RowBox[{"down", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ZeroMatrix", "[", "n_", "]"}], ":=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"BlockMatrix", "[", "bloecke_", "]"}], ":=", 
     RowBox[{"ArrayFlatten", "[", "bloecke", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RandomArray", "[", 
      RowBox[{"distri_", ",", "liste_"}], "]"}], ":=", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"distri", ",", "liste"}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MF", "[", "m_", "]"}], ":=", 
     RowBox[{"MatrixForm", "[", "m", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"EM", "[", "n_", "]"}], ":=", 
     RowBox[{"IdentityMatrix", "[", "n", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NM", "[", "n_", "]"}], ":=", 
     RowBox[{"ZeroMatrix", "[", "n", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "permutation", " ", "of", " ", "indices", " ", "of", " ", "adjacency", 
     " ", "matrices"}], " ", "*)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PM", "[", 
      RowBox[{"ii_", ",", "jj_", ",", "NN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "mat", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"mat", "=", 
         RowBox[{"EM", "[", "NN", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "ii"}], "]"}], "]"}], "=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "jj"}], "]"}], "]"}], "=", "0"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", "1"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"mat", "[", 
          RowBox[{"[", 
           RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "=", "1"}], ";", 
        "\[IndentingNewLine]", "mat"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SWAP", "[", 
      RowBox[{"mat_", ",", " ", "ii_", ",", " ", "jj_", ",", " ", "NN_"}], 
      "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PM", "[", 
         RowBox[{"ii", ",", "jj", ",", "NN"}], "]"}], ".", "mat", ".", 
        RowBox[{"PM", "[", 
         RowBox[{"ii", ",", "jj", ",", "NN"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "defining", " ", "local", " ", "complementation", " ", "for", " ", "an", 
     " ", "adjacency", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"LC", "[", 
      RowBox[{"graph_", ",", " ", "qubit_", ",", " ", "NN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "neighbours", ",", "ii", ",", "jj", ",", "kk", ",", "graphneu"}], 
        "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"graphneu", "=", "graph"}], ";", "\[IndentingNewLine]", 
        RowBox[{"neighbours", "=", " ", 
         RowBox[{"graph", "[", 
          RowBox[{"[", "qubit", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"ii", "=", "1"}], ",", 
          RowBox[{"ii", "<", 
           RowBox[{"NN", "+", "1"}]}], ",", 
          RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"jj", "=", 
              RowBox[{"ii", "+", "1"}]}], ",", 
             RowBox[{"jj", "<", 
              RowBox[{"NN", "+", "1"}]}], ",", 
             RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"neighbours", "[", 
                   RowBox[{"[", "ii", "]"}], "]"}], "*", 
                  RowBox[{"neighbours", "[", 
                   RowBox[{"[", "jj", "]"}], "]"}]}], "\[Equal]", "1"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"graphneu", "[", 
                   RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"graphneu", "[", 
                    RowBox[{"[", 
                    RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "+", "1"}], ",", 
                    "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"graphneu", "[", 
                   RowBox[{"[", 
                    RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "=", 
                  RowBox[{"Mod", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"graphneu", "[", 
                    RowBox[{"[", 
                    RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "+", "1"}], ",", 
                    "2"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "graphneu"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.599547884036901*^9, 3.599547983036051*^9}, {
   3.599548102808178*^9, 3.599548300632225*^9}, {3.599548388264188*^9, 
   3.5995483890823793`*^9}, {3.5995485959611797`*^9, 3.59954864831102*^9}, {
   3.599548689586536*^9, 3.599548691014709*^9}, {3.599548728383016*^9, 
   3.599548782164382*^9}, {3.5995488766835012`*^9, 3.59954888747045*^9}, {
   3.59954899941278*^9, 3.5995489996793327`*^9}, {3.599549121122692*^9, 
   3.599549122957316*^9}, {3.599550164155991*^9, 3.5995502305673027`*^9}, {
   3.5995502690402393`*^9, 3.599550291790925*^9}, 3.600598013904945*^9, {
   3.6013143599872227`*^9, 3.601314360378524*^9}, {3.601314400411545*^9, 
   3.601314477001773*^9}, {3.601316915701562*^9, 3.6013169699235687`*^9}, {
   3.635516793914884*^9, 3.6355167945057507`*^9}, 3.63551687419232*^9, {
   3.639133816176701*^9, 3.639133870690012*^9}, {3.6794217245284433`*^9, 
   3.679421809474678*^9}, 3.679421879232623*^9, {3.679422075089706*^9, 
   3.6794221976500874`*^9}, 3.679422312859416*^9, {3.679422348638824*^9, 
   3.679422363724677*^9}, {3.679422434637052*^9, 3.679422434839922*^9}, {
   3.6794224909348583`*^9, 3.6794224941091623`*^9}, {3.67942280961615*^9, 
   3.679422844451662*^9}, {3.679422904594945*^9, 3.679422917322344*^9}, {
   3.679423635466175*^9, 3.679423636008964*^9}, {3.679423891991302*^9, 
   3.679423919203788*^9}, {3.679423956488579*^9, 3.6794240195940228`*^9}, {
   3.67942486643391*^9, 3.679424937756748*^9}, 3.679425178908916*^9, {
   3.6794654873328323`*^9, 3.679465783431419*^9}, {3.6794658672355127`*^9, 
   3.679465935302791*^9}, {3.6801878521645517`*^9, 3.680187920156567*^9}, {
   3.6801886108040953`*^9, 3.680188730659247*^9}, {3.6801887994733543`*^9, 
   3.680188914201314*^9}, {3.680189006049304*^9, 3.6801891677376537`*^9}, {
   3.6801892127794123`*^9, 3.680189257478375*^9}, {3.680189518810809*^9, 
   3.680189587215774*^9}, {3.680189986184654*^9, 3.680190019938299*^9}, {
   3.680190089719116*^9, 3.680190090973179*^9}, {3.6801902876260557`*^9, 
   3.68019028795895*^9}, {3.680191089450685*^9, 3.680191161414256*^9}, {
   3.680191195365148*^9, 3.68019121438444*^9}, {3.680191333716207*^9, 
   3.680191335686879*^9}, {3.680192287884742*^9, 3.680192289032853*^9}, {
   3.6801931246805*^9, 3.680193126543956*^9}, {3.6801931740019703`*^9, 
   3.680193233169696*^9}, {3.6801933299980097`*^9, 3.680193352493314*^9}, {
   3.680194317719096*^9, 3.680194429953586*^9}, {3.680194541173732*^9, 
   3.680194541637817*^9}, {3.6801945992810087`*^9, 3.680194599925789*^9}, {
   3.680195363531955*^9, 3.680195378533457*^9}, {3.680206020440132*^9, 
   3.68020609652419*^9}, {3.6802061536652803`*^9, 3.6802062186490192`*^9}, {
   3.6802062713593082`*^9, 3.6802063268190727`*^9}, {3.68020645359624*^9, 
   3.680206465869184*^9}, 3.6802070053741913`*^9, {3.6802636147824574`*^9, 
   3.680263692002475*^9}, {3.6802637298817167`*^9, 3.680263734146534*^9}, {
   3.680263775876837*^9, 3.680263797678117*^9}, {3.68026395977901*^9, 
   3.680264011088871*^9}, {3.680264060333127*^9, 3.680264066423876*^9}, {
   3.680264346963869*^9, 3.680264404153462*^9}, {3.680264474551236*^9, 
   3.680264597339088*^9}, 3.6850142964314833`*^9, {3.685014364096456*^9, 
   3.685014364766446*^9}, {3.68502004106245*^9, 3.6850202420666037`*^9}, {
   3.6883857681176777`*^9, 3.688385768336293*^9}, {3.6883860150362864`*^9, 
   3.688386055773964*^9}, {3.688387625962606*^9, 3.6883876266165867`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "adjacency", " ", "matrices", " ", 
    "of", " ", "the", " ", "known", " ", "counterexample", " ", "with", " ", 
    "27", " ", 
    RowBox[{"vertices", "."}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"They", " ", "are", " ", "taken", " ", 
    RowBox[{"from", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Z", ".", "Ji"}], ",", " ", 
    RowBox[{"J", ".", "Chen"}], ",", " ", 
    RowBox[{"Z", ".", "Wei"}], ",", " ", 
    RowBox[{"and", " ", 
     RowBox[{"M", ".", "Ying"}]}], ","}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "LU"}], "-", 
    RowBox[{"LC", " ", "conjecture", " ", "is", " ", "false"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Quantum", " ", 
     RowBox[{"Inf", ".", " ", "Comp", ".", " ", "10"}]}], ",", " ", 
    RowBox[{"97", " ", 
     RowBox[{"(", "2010", ")"}]}]}], "  ", "*)"}], "        ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "matrices", " ", "are", " ", "also", " ", "provided", " ", 
    "at", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"0709.1266", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "see", " ", "the", " ", "submitted", " ", "files", " ", "on", " ", 
         "the", " ", "arxiv"}], ")"}], "."}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "matrix", " ", "GG", " ", "has", " ", "one", " ", "additional",
     " ", "edge", " ", "compared", " ", "with", " ", 
    RowBox[{"HH", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"So", ",", " ", 
    RowBox[{
    "in", " ", "the", " ", "formulation", " ", "of", " ", "our", " ", 
     "paper"}], ",", " ", 
    RowBox[{
    "HH", " ", "is", " ", "the", " ", "starting", " ", "state", " ", "for", 
     " ", "the", " ", "LU", " ", "transformation"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GG", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
         ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
         "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",",
          "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", 
         ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",",
          "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
         ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HH", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
          "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
          "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
         ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",",
          "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", 
         ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
         "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",",
          "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",",
          "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1", 
         ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",",
          "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", 
         ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",",
          "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
         ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.68502025642389*^9, 3.685020256739324*^9}, {
   3.685020417460991*^9, 3.685020470547453*^9}, {3.688386082916234*^9, 
   3.688386132854665*^9}, {3.688386198983964*^9, 3.688386595613418*^9}, {
   3.688393236891602*^9, 3.68839327153965*^9}, {3.688393710849036*^9, 
   3.688393792734789*^9}, {3.6883955233889303`*^9, 3.688395525644083*^9}, 
   3.688395560040382*^9, {3.688395935741571*^9, 3.6883959379377604`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "constructs", " ", "the", " ", "starting", " ", "adjacency",
       " ", "matrix", " ", "of", " ", "the", " ", "example", " ", "in", " ", 
      "the", " ", "paper", " ", "of", " ", "Tsimakuridze"}], " ", "&"}], " ", 
    
    RowBox[{"Guehne", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "graph", " ", "is", " ", "plotted", " ", "in", " ", 
    RowBox[{"Fig", ".", " ", "7"}], " ", "and", " ", "8", 
    RowBox[{"(", "a", ")"}], " ", "of", " ", "our", " ", 
    RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27"}],
         "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27"}],
         "}"}], ",", 
       RowBox[{"{", "5", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SS", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"S1", ",", "S2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AM", "=", 
     RowBox[{"NM", "[", "27", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ii", "=", "1"}], ",", 
      RowBox[{"ii", "<", "22"}], ",", 
      RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"jj", "=", "22"}], ",", 
         RowBox[{"jj", "<", "28"}], ",", 
         RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"SS", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"AM", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"AM", "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "=", "1"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MF", "[", "AM", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.684945308215432*^9, 3.684945343367463*^9}, {
  3.684945401743572*^9, 3.684945456499378*^9}, {3.684945504381545*^9, 
  3.68494556585375*^9}, {3.6849455970849543`*^9, 3.684945778125948*^9}, {
  3.68494587033811*^9, 3.6849458760245028`*^9}, {3.685014679030826*^9, 
  3.685014696399444*^9}, {3.688386629662891*^9, 3.6883866986859093`*^9}, {
  3.6883940450113*^9, 3.688394080782281*^9}, {3.688395956775278*^9, 
  3.6883959580152683`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "1", "1", "0", "0", "0", "0", "1", "1", "1", "1", 
      "0", "1", "1", "1", "1", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0", "1", "1", "1", "0", "1", "1", "1", "0", 
      "1", "1", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "1", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", 
      "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", "1", 
      "1", "1", "0", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", 
      "1", "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6849454387116528`*^9, 3.684945456812846*^9}, {
   3.684945530210198*^9, 3.684945544336793*^9}, 3.684945605551573*^9, 
   3.68494577867107*^9, 3.68494587669482*^9, 3.685014432793792*^9, {
   3.685014673662581*^9, 3.6850146936911983`*^9}, 3.685023447504286*^9, 
   3.685041285859119*^9, 3.685087652328401*^9, 3.6851719660122766`*^9, 
   3.6852559447509203`*^9, 3.688368900521695*^9, {3.68838670158683*^9, 
   3.68838671759478*^9}, 3.688395709164977*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "This", " ", "constructs", " ", "the", " ", "resulting", " ", 
      "adjacency", " ", "matrix", " ", 
      RowBox[{"(", 
       RowBox[{"after", " ", "the", " ", "LU", " ", "transformation"}], ")"}],
       " ", "of", " ", "the", " ", "example", " ", "in", " ", "the", " ", 
      "paper", " ", "of", " ", "Tsimakuridze"}], " ", "&"}], " ", 
    RowBox[{"Guehne", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "graph", " ", "is", " ", "plotted", " ", "in", " ", 
    RowBox[{"Fig", ".", " ", "8"}], 
    RowBox[{"(", "b", ")"}], " ", "of", " ", "our", " ", 
    RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"S1", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27"}],
         "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2", "=", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"22", ",", "23", ",", "24", ",", "25", ",", "26", ",", "27"}],
         "}"}], ",", 
       RowBox[{"{", "5", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SS", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"S1", ",", "S2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BM", "=", 
     RowBox[{"NM", "[", "27", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ii", "=", "1"}], ",", 
      RowBox[{"ii", "<", "22"}], ",", 
      RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"jj", "=", "22"}], ",", 
         RowBox[{"jj", "<", "28"}], ",", 
         RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"SS", "[", 
               RowBox[{"[", "ii", "]"}], "]"}], ",", "jj"}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"BM", "[", 
               RowBox[{"[", 
                RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", "1"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"BM", "[", 
               RowBox[{"[", 
                RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "=", "1"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ii", "=", "22"}], ",", 
      RowBox[{"ii", "<", "28"}], ",", 
      RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"jj", "=", 
          RowBox[{"ii", "+", "1"}]}], ",", 
         RowBox[{"jj", "<", "28"}], ",", 
         RowBox[{"jj", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"BM", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "=", "1"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"BM", "[", 
            RowBox[{"[", 
             RowBox[{"jj", ",", "ii"}], "]"}], "]"}], "=", "1"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MF", "[", "BM", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.688394039509326*^9, 3.6883940398323317`*^9}, {
   3.688394092192976*^9, 3.688394124189064*^9}, 3.688395552114423*^9, {
   3.6883959645685873`*^9, 3.688395965910995*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1", "1", "0", "0", "0", "0", "1", "1", "1", "1", 
      "0", "1", "1", "1", "1", "0", "1", "1", "0", "1", "1", "1", "1"},
     {"1", "1", "1", "0", "0", "0", "1", "1", "1", "0", "1", "1", "1", "0", 
      "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", "1", "1"},
     {"1", "0", "0", "1", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", 
      "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", "1", "1"},
     {"0", "1", "0", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", "1", 
      "1", "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "0", "1"},
     {"0", "0", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", 
      "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6883941363315163`*^9, 3.688395713398958*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", " ", 
    RowBox[{"Part", ":", " ", 
     RowBox[{
     "LC", " ", "equivalence", " ", "of", " ", "AM", " ", "and", " ", 
      "HH"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.688393814127812*^9, 3.688393876922203*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "start", " ", "with", " ", "investigating", " ", "HH"}], ",", 
    " ", 
    RowBox[{"as", " ", "this", " ", "contains", " ", "less", " ", 
     RowBox[{"edges", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "apply", " ", "some", " ", "permutations"}], ",", " ", 
    
    RowBox[{"in", " ", "order", " ", "to", " ", "recognize", " ", 
     RowBox[{"structure", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "find"}], ",", " ", 
    RowBox[{"that", " ", "the", " ", "graph", " ", "is", " ", 
     RowBox[{"bipartite", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "reordered", " ", "graph", " ", "is", " ", "called", " ", 
    RowBox[{"HFINAL", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H1", "=", "HH"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "19", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "22", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "17", ",", "21", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "18", ",", "20", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "1", ",", "5", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "4", ",", "11", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "4", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "18", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "18", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "7", ",", "14", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "13", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "7", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "5", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "9", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "9", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "11", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "9", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "3", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HFINAL", "=", "H1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MF", "[", "HFINAL", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.684947763355744*^9, 3.684947763510627*^9}, {
   3.684947808648128*^9, 3.684947998200933*^9}, {3.684948029612391*^9, 
   3.684948033331319*^9}, {3.684949507280485*^9, 3.684949539303383*^9}, {
   3.684949612240634*^9, 3.684949621243031*^9}, {3.68494968946399*^9, 
   3.6849496971658363`*^9}, {3.684949748051715*^9, 3.684949748154497*^9}, {
   3.684949793584258*^9, 3.6849498207334623`*^9}, {3.6849498530408373`*^9, 
   3.684949863093605*^9}, {3.684950050065733*^9, 3.684950053341807*^9}, {
   3.684950125634696*^9, 3.684950128254228*^9}, {3.6849501762606153`*^9, 
   3.6849501804969378`*^9}, {3.68495026125159*^9, 3.684950284348897*^9}, {
   3.684950325161415*^9, 3.684950330762619*^9}, {3.6849503718058*^9, 
   3.684950374351894*^9}, {3.684952249334956*^9, 3.6849522705407267`*^9}, {
   3.6849524050349617`*^9, 3.684952410697307*^9}, {3.684952442736878*^9, 
   3.684952448064473*^9}, {3.684952644003667*^9, 3.6849526493206472`*^9}, {
   3.684952735825633*^9, 3.684952739970903*^9}, {3.68495301981987*^9, 
   3.68495304762612*^9}, {3.684953255826126*^9, 3.6849532823694572`*^9}, {
   3.684953331115191*^9, 3.684953336297881*^9}, {3.684954760837056*^9, 
   3.6849547807623177`*^9}, {3.684954900137917*^9, 3.684954901436404*^9}, 
   3.68502017555075*^9, {3.6850206001592207`*^9, 3.68502072864858*^9}, {
   3.6883867343558893`*^9, 3.688386812981648*^9}, {3.688393905872712*^9, 
   3.688393920019198*^9}, {3.68839423836511*^9, 3.688394257936719*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "0", "0", "0", "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "1", "1", 
      "0", "1", "1", "1", "1", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", 
      "1", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "1", "1", "0", "0", "0", "1", "0", "1", "1", "1", "0", 
      "1", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "1", "0", "1", "1", "1", "0", "1", "0", "0", 
      "1", "0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", 
      "1", "1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.684947998994567*^9, 3.6849480337769938`*^9, {3.6849495199176407`*^9, 
   3.684949539993331*^9}, {3.684949617123006*^9, 3.684949621927081*^9}, 
   3.684949697650865*^9, 3.684949750688719*^9, {3.6849498003552628`*^9, 
   3.6849498213414373`*^9}, 3.6849498635320177`*^9, 3.6849500536858597`*^9, 
   3.6849501288399963`*^9, 3.684950180899836*^9, 3.684950285068583*^9, 
   3.684950331327064*^9, 3.6849503747547207`*^9, {3.684952255506583*^9, 
   3.684952271242682*^9}, 3.684952411788917*^9, 3.6849524487307673`*^9, 
   3.684952652062351*^9, 3.684952740410756*^9, {3.684953023967156*^9, 
   3.6849530480091057`*^9}, {3.684953260103363*^9, 3.684953282949563*^9}, 
   3.684953336763048*^9, {3.684954762634018*^9, 3.6849547812622147`*^9}, 
   3.6849549024996967`*^9, 3.685014440503737*^9, 3.685014702378004*^9, {
   3.6850206882640877`*^9, 3.685020697823227*^9}, 3.685020729395259*^9, 
   3.685041288720886*^9, 3.685087654333209*^9, 3.68517196935511*^9, 
   3.685255948485799*^9, 3.688368903416556*^9, 3.688386777982452*^9, 
   3.6883957193623047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "apply", " ", "some", " ", "local", " ", 
    "complementations", " ", "and", " ", "permutations", " ", "on", " ", "AM",
     " ", "in", " ", "order", " ", "to", " ", "reach", " ", 
    RowBox[{"HFINAL", "."}]}], " ", "*)"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "local", " ", "complementations", " ", "were", " ", "found", 
    " ", "as", " ", "described", " ", "in", " ", "our", " ", 
    RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A1", "=", "AM"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "1", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "1", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"After", " ", "the", " ", "local", " ", "complementations"}], 
     ",", " ", 
     RowBox[{
     "we", " ", "do", " ", "a", " ", "reordering", " ", "of", " ", "the", " ", 
      RowBox[{"qubits", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "12", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "15", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "23", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "19", ",", "20", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "10", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "18", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "13", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "11", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "14", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "14", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "11", ",", "13", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "11", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "24", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "25", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "17", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "16", ",", "18", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "9", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "8", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "5", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "3", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "3", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"MF", "[", "A1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"A1", "\[Equal]", "HFINAL"}]}]}]], "Input",
 CellChangeTimes->{{3.6850207164078407`*^9, 3.685020717085108*^9}, {
  3.6850207744692297`*^9, 3.685021126349256*^9}, {3.685021156558116*^9, 
  3.685021206141624*^9}, {3.685021884842414*^9, 3.685021890823*^9}, {
  3.685021927345097*^9, 3.685021940085135*^9}, {3.688386826264881*^9, 
  3.688386951560561*^9}, {3.688393948629538*^9, 3.688393959775131*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "0", "0", "0", "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "1", "1", 
      "0", "1", "1", "1", "1", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", 
      "1", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"1", "0", "0", "1", "1", "0", "0", "0", "1", "0", "1", "1", "1", "0", 
      "1", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "1", "0", "1", "1", "1", "0", "1", "0", "0", 
      "1", "0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", 
      "1", "1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6850211819605017`*^9, 3.685021191892314*^9}, 
   3.685041293011503*^9, 3.685087656677346*^9, 3.6851719720235157`*^9, 
   3.6852559533065987`*^9, 3.68836892022661*^9, 3.688386952207118*^9, 
   3.688395723537986*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.6850211819605017`*^9, 3.685021191892314*^9}, 
   3.685041293011503*^9, 3.685087656677346*^9, 3.6851719720235157`*^9, 
   3.6852559533065987`*^9, 3.68836892022661*^9, 3.688386952207118*^9, 
   3.688395723542774*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Second", " ", 
    RowBox[{"Part", ":", " ", 
     RowBox[{
     "LC", " ", "equivalence", " ", "of", " ", "BM", " ", "and", " ", 
      "GG"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "********)"}]}]], "Input",
 CellChangeTimes->{{3.688393977450451*^9, 3.688393992650772*^9}, {
  3.6883941545135727`*^9, 3.688394156411034*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", ",", " ", 
    RowBox[{
    "there", " ", "is", " ", "another", " ", "way", " ", "of", " ", "seeing", 
     " ", "the", " ", "equivalence", " ", "of", " ", "AM", " ", "and", " ", 
     RowBox[{"HH", ":"}]}]}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "start", " ", "from", " ", "HH", " ", 
    RowBox[{"(", 
     RowBox[{"more", " ", 
      RowBox[{"precisely", ":", " ", 
       RowBox[{"the", " ", "reordered", " ", "version", " ", "HFINAL"}]}]}], 
     ")"}], " ", "and", " ", "we", " ", "are", " ", "going", " ", 
    RowBox[{"back", "."}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", ",", " ", 
    RowBox[{"we", " ", "apply", " ", "permutations"}], ",", " ", 
    RowBox[{"then", " ", "local", " ", "complementations"}], ",", " ", 
    RowBox[{"then", " ", "we", " ", "arrive", " ", "at", " ", "AM"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "idea", " ", "will", " ", "later", " ", "be", " ", "used", 
    " ", "for", " ", 
    RowBox[{"GG", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A1", "=", "HFINAL"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "3", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "3", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "5", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "8", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "9", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "16", ",", "18", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "17", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "25", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "24", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "11", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "11", ",", "13", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "14", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "14", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "11", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "13", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "18", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "10", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "19", ",", "20", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "23", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "15", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "12", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "graph", " ", "is", " ", "plotted", " ", "in", " ", 
     RowBox[{"Fig", ".", " ", "8"}], " ", 
     RowBox[{"(", "c", ")"}], " ", "of", " ", "our", " ", 
     RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HZWISCHEN", "=", "A1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "1", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "1", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MF", "[", "A1", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"A1", "\[Equal]", "AM"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6850413090443573`*^9, 3.6850413390194407`*^9}, {
   3.685041376054872*^9, 3.685041793365191*^9}, {3.685045431065505*^9, 
   3.685045550804968*^9}, 3.685045927588355*^9, {3.685171984846629*^9, 
   3.68517199202096*^9}, {3.688387085468238*^9, 3.688387229072852*^9}, {
   3.68839501227179*^9, 3.688395150952503*^9}, {3.6883954086366463`*^9, 
   3.688395408877232*^9}}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.685041573540386*^9, {3.6850417528538523`*^9, 3.685041787642519*^9}, 
   3.685045551649749*^9, 3.685087663278933*^9, 3.685171992692309*^9, 
   3.685255965077855*^9, 3.6883689352570333`*^9, 3.688387341093522*^9, 
   3.6883941877711554`*^9, 3.6883951515598087`*^9, 3.688395730022333*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "start", " ", "with", " ", "investigating", " ", 
    RowBox[{"GG", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "apply", " ", "some", " ", "permutations", " ", "in", " ", 
    "order", " ", "to", " ", "recognize", " ", 
    RowBox[{"structure", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "are", " ", "the", " ", "same", " ", "permutations", " ", 
    "as", " ", "the", " ", "ones", " ", "applied", " ", "to", " ", "HH", " ", 
    
    RowBox[{"above", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "resulting", " ", "graph", " ", "is", " ", "called", " ", 
    "GFINAL"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"H1", "=", "GG"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "19", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "22", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "17", ",", "21", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "18", ",", "20", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "1", ",", "5", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "4", ",", "11", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "4", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "18", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "18", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "7", ",", "14", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "13", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "7", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "5", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "9", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "8", ",", "9", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "11", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "9", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"H1", ",", "3", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GFINAL", "=", "H1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MF", "[", "GFINAL", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.68504566739638*^9, 3.685045704000704*^9}, {
  3.688387351264649*^9, 3.688387355786058*^9}, {3.6883873946718884`*^9, 
  3.6883874164964046`*^9}, {3.688395163753251*^9, 3.68839522436709*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "we", " ", "start", " ", "the", " ", "reverse", " ", 
    RowBox[{"path", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "apply", " ", "all", " ", "the", " ", "steps", " ", "from", " ",
     "above", " ", "to", " ", 
    RowBox[{"GFINAL", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "brings", " ", "us", " ", "very", " ", "close", " ", "to", 
     " ", "the", " ", "original", " ", "BM"}], ",", " ", 
    RowBox[{
    "only", " ", "some", " ", "final", " ", "complementations", " ", "are", 
     " ", 
     RowBox[{"missing", "."}]}]}], " ", "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"First", ",", " ", 
    RowBox[{"we", " ", "apply", " ", "permutations"}], ",", " ", 
    RowBox[{"and", " ", "then", " ", "local", " ", 
     RowBox[{"complementations", "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A1", "=", "GFINAL"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "3", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "3", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "5", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "2", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "7", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "8", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "9", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "10", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "16", ",", "18", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "17", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "25", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "24", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "11", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "11", ",", "13", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "14", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "14", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "11", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "13", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "5", ",", "18", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "10", ",", "19", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "19", ",", "20", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "23", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "15", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "12", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "6", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"SWAP", "[", 
      RowBox[{"A1", ",", "4", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "graph", " ", "is", " ", "plotted", " ", "in", " ", 
     RowBox[{"Fig", ".", " ", "8"}], " ", 
     RowBox[{"(", "d", ")"}], " ", "of", " ", "our", " ", 
     RowBox[{"paper", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GZWISCHEN", "=", "A1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "1", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "6", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "4", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "1", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "16", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "27", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "24", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "23", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "22", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "These", " ", "were", " ", "all", " ", "the", " ", "steps", " ", "from", 
     " ", "the", " ", "previous", " ", "equivalence", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"HFINAL", " ", "to", " ", "AM"}], ")"}], "."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Looking", " ", "at", " ", "the", " ", "result"}], ",", " ", 
     RowBox[{
     "one", " ", "has", " ", "to", " ", "add", " ", "some", " ", "additional",
       " ", "LC", " ", 
      RowBox[{"operations", ".", " ", "These"}], " ", "one", " ", "can", " ", 
      
      RowBox[{"guess", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MF", "[", "A1", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "12", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "25", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "15", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "26", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "20", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "17", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"LC", "[", 
      RowBox[{"A1", ",", "8", ",", "27"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MF", "[", "A1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"A1", "\[Equal]", "BM"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.685041818148121*^9, 3.685041838915299*^9}, {
   3.685041950333226*^9, 3.685041971608177*^9}, {3.685042466286249*^9, 
   3.6850425311313553`*^9}, {3.685042622434462*^9, 3.6850426227177143`*^9}, {
   3.685043257507991*^9, 3.6850432604324207`*^9}, {3.6850434460160723`*^9, 
   3.6850434462378073`*^9}, {3.68504347891997*^9, 3.6850434794936733`*^9}, {
   3.685044024282002*^9, 3.685044087584751*^9}, {3.685044203180334*^9, 
   3.6850442073140173`*^9}, {3.685044250902049*^9, 3.685044252956312*^9}, {
   3.685044283887848*^9, 3.685044314315731*^9}, {3.6850447066587353`*^9, 
   3.685044727004387*^9}, {3.685044904521494*^9, 3.685044908241598*^9}, {
   3.6850449595179462`*^9, 3.6850449597377367`*^9}, {3.68504500552354*^9, 
   3.685045010428462*^9}, {3.685045084889998*^9, 3.6850450890271063`*^9}, {
   3.68504517441298*^9, 3.68504518287249*^9}, {3.6850452809846888`*^9, 
   3.685045281381534*^9}, {3.685045313460436*^9, 3.685045323539555*^9}, {
   3.6850453604754753`*^9, 3.68504539232275*^9}, {3.685045711978059*^9, 
   3.685045837904928*^9}, {3.685172022928535*^9, 3.685172034783312*^9}, {
   3.688387421898438*^9, 3.688387566561165*^9}, {3.6883952326208267`*^9, 
   3.688395277947897*^9}, {3.688395309315699*^9, 3.6883953178307667`*^9}, 
   3.688395466989295*^9, {3.688395657204567*^9, 3.688395668877428*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1"},
     {"1", "1", "0", "0", "1", "1", "0", "1", "1", "0", "0", "0", "1", "0", 
      "1", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0"},
     {"0", "1", "0", "1", "0", "1", "1", "0", "1", "1", "1", "1", "1", "1", 
      "0", "1", "0", "1", "1", "1", "1", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "1", "1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "1", "0", "0", "0", "1", "1", "0", "1", "0", "0", "1", 
      "0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0"},
     {"0", "1", "1", "1", "1", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
      "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
      "1", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
     {"1", "0", "1", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "0", 
      "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685041845607589*^9, {3.685041951310239*^9, 3.6850419723399487`*^9}, {
   3.68504252403826*^9, 3.6850425317254868`*^9}, 3.685042624630808*^9, 
   3.685043261156417*^9, 3.6850434489215527`*^9, 3.685043480040271*^9, {
   3.685044063699787*^9, 3.6850440882366543`*^9}, 3.6850442078788023`*^9, {
   3.685044255200384*^9, 3.685044284464283*^9}, 3.68504431511093*^9, 
   3.685044728369915*^9, 3.685044909426682*^9, 3.685044960674903*^9, 
   3.6850450114649153`*^9, 3.685045089511421*^9, 3.6850451836616993`*^9, 
   3.685045282061734*^9, 3.685045324318926*^9, {3.685045364215006*^9, 
   3.685045393550045*^9}, 3.685046043145154*^9, 3.68517203618017*^9, 
   3.6852559786745453`*^9, 3.6883689474404793`*^9, {3.688387562911035*^9, 
   3.688387567120998*^9}, 3.68839546759269*^9, 3.688395741470352*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "0", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "1", "0", "1", "1", "1", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "0", "0", "0", "0", 
      "0", "1", "1", "1", "1", "1", "0", "0", "1", "1", "1", "1", "1"},
     {"1", "1", "1", "1", "1", "1", "0", "0", "0", "0", "1", "1", "1", "1", 
      "0", "1", "1", "1", "1", "0", "1", "1", "0", "1", "1", "1", "1"},
     {"1", "1", "1", "0", "0", "0", "1", "1", "1", "0", "1", "1", "1", "0", 
      "1", "1", "1", "1", "0", "1", "1", "1", "1", "0", "1", "1", "1"},
     {"1", "0", "0", "1", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", 
      "1", "1", "1", "0", "1", "1", "1", "1", "1", "1", "0", "1", "1"},
     {"0", "1", "0", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", "1", 
      "1", "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "0", "1"},
     {"0", "0", "1", "0", "1", "1", "0", "1", "1", "1", "0", "1", "1", "1", 
      "1", "0", "1", "1", "1", "1", "1", "1", "1", "1", "1", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.685041845607589*^9, {3.685041951310239*^9, 3.6850419723399487`*^9}, {
   3.68504252403826*^9, 3.6850425317254868`*^9}, 3.685042624630808*^9, 
   3.685043261156417*^9, 3.6850434489215527`*^9, 3.685043480040271*^9, {
   3.685044063699787*^9, 3.6850440882366543`*^9}, 3.6850442078788023`*^9, {
   3.685044255200384*^9, 3.685044284464283*^9}, 3.68504431511093*^9, 
   3.685044728369915*^9, 3.685044909426682*^9, 3.685044960674903*^9, 
   3.6850450114649153`*^9, 3.685045089511421*^9, 3.6850451836616993`*^9, 
   3.685045282061734*^9, 3.685045324318926*^9, {3.685045364215006*^9, 
   3.685045393550045*^9}, 3.685046043145154*^9, 3.68517203618017*^9, 
   3.6852559786745453`*^9, 3.6883689474404793`*^9, {3.688387562911035*^9, 
   3.688387567120998*^9}, 3.68839546759269*^9, 3.6883957414744987`*^9}],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.685041845607589*^9, {3.685041951310239*^9, 3.6850419723399487`*^9}, {
   3.68504252403826*^9, 3.6850425317254868`*^9}, 3.685042624630808*^9, 
   3.685043261156417*^9, 3.6850434489215527`*^9, 3.685043480040271*^9, {
   3.685044063699787*^9, 3.6850440882366543`*^9}, 3.6850442078788023`*^9, {
   3.685044255200384*^9, 3.685044284464283*^9}, 3.68504431511093*^9, 
   3.685044728369915*^9, 3.685044909426682*^9, 3.685044960674903*^9, 
   3.6850450114649153`*^9, 3.685045089511421*^9, 3.6850451836616993`*^9, 
   3.685045282061734*^9, 3.685045324318926*^9, {3.685045364215006*^9, 
   3.685045393550045*^9}, 3.685046043145154*^9, 3.68517203618017*^9, 
   3.6852559786745453`*^9, 3.6883689474404793`*^9, {3.688387562911035*^9, 
   3.688387567120998*^9}, 3.68839546759269*^9, 3.688395741477105*^9}]
}, Open  ]]
},
WindowSize->{1420, 808},
WindowMargins->{{Automatic, 51}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Landscape",
"PaperSize"->{842.25, 594.75},
"PostScriptOutputFile"->""},
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb",
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}}
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2290, 48, 164, "Input"],
Cell[2850, 70, 9683, 208, 791, "Input"],
Cell[12536, 280, 22464, 449, 734, "Input"],
Cell[CellGroupData[{
Cell[35025, 733, 3219, 81, 316, "Input"],
Cell[38247, 816, 5048, 76, 444, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43332, 897, 4023, 105, 506, "Input"],
Cell[47358, 1004, 4640, 70, 444, "Output"]
}, Open  ]],
Cell[52013, 1077, 1525, 52, 88, "Input"],
Cell[CellGroupData[{
Cell[53563, 1133, 6195, 160, 582, "Input"],
Cell[59761, 1295, 5642, 85, 444, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65440, 1385, 10071, 302, 1380, "Input"],
Cell[75514, 1689, 4811, 73, 444, "Output"],
Cell[80328, 1764, 268, 4, 30, "Output"]
}, Open  ]],
Cell[80611, 1771, 1557, 53, 69, "Input"],
Cell[CellGroupData[{
Cell[82193, 1828, 10771, 317, 1418, "Input"],
Cell[92967, 2147, 340, 5, 30, "Output"]
}, Open  ]],
Cell[93322, 2155, 4842, 139, 582, "Input"],
Cell[CellGroupData[{
Cell[98189, 2298, 13339, 379, 1608, "Input"],
Cell[111531, 2679, 5389, 81, 444, "Output"],
Cell[116923, 2762, 5391, 81, 444, "Output"],
Cell[122317, 2845, 846, 12, 30, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

